Simulating hard photon production with WHIZARD

One of the important goals of the proposed future $e^+e^-$ collider experiments is the search for dark matter particles using different experimental approaches. The most general search approach is based on the mono-photon signature, which is expected when production of the invisible final state is accompanied by a hard photon from initial state radiation. Analysis of the energy spectrum and angular distributions of those photons can shed light on the nature of dark matter and its interactions. Therefore, it is crucial to be able to simulate the signal and background samples in a uniform framework, to avoid possible systematic biases. The WHIZARD program is a flexible tool, which is widely used by $e^+e^-$ collaborations for simulation of many different "new physics" scenarios. We propose the procedure of merging the matrix element calculations with the lepton ISR structure function implemented in WHIZARD. It allows us to reliably simulate the mono-photon events, including the two main Standard Model background processes: radiative neutrino pair production and radiative Bhabha scattering. We demonstrate that cross sections and kinematic distributions of mono-photon in neutrino pair-production events agree with corresponding predictions of the KKMC, a Monte Carlo generator providing perturbative predictions for SM and QED processes, which has been widely used in the analysis of LEP data.

==> anc/bhabha_append.sin <==
##################################################
#
#    Example sindarin file for generation of
#             radiative Bhabha events
#              e+e- -> e+ e- gamma(s)
#
##################################################

# Model
model        = SM

sqrts = 380 GeV
n_events = 20000
checkpoint = 1000

real Pt_gamma_cut = 5 GeV
real Theta_cut = 7 degree
real isr_q_cutoff = 1 GeV
real isr_e_cutoff = 1 GeV
real angle_separation = 1 degree

process bha = e1, E1 =>  (e1, E1, A) + (e1, E1, A, A) + (e1, E1, A, A, A)

cuts =
 let subevt @meA = select if Index > 2 [A]
 in
     any Pt > Pt_gamma_cut and  Theta > Theta_cut and Theta < (180.0 degree - Theta_cut) [@meA]
   and   
     all  sqrt(2.*sqrts*E)*sin(Theta/2.) > isr_q_cutoff [@meA]
   and  
     all  sqrt(2.*sqrts*E)*cos(Theta/2.) > isr_q_cutoff [@meA]
   and  
     all  E > isr_e_cutoff [@meA]
   and 
     all Theta > angle_separation  [@meA,e1]
   and 
     all Theta > angle_separation  [@meA,E1]
	   
compile

#  beam with ISR
beams = e1, E1  => isr	

?isr_handler       = true
$isr_handler_mode = "recoil"
?keep_beams = true
?keep_remnants = true
isr_mass = me

phs_q_scale = 0.0001 GeV

integrate (bha) {iterations = 10:50000:"w", 10:50000:"w", 10:50000:"gw",
                              10:100000:"w", 20:100000:"gw",10:100000:"gw"}
          
selection = 
  let subevt @isrA = select if Index < 3 [A]
  in
    all (    sqrt(2.*sqrts*E)*sin(Theta/2.) < isr_q_cutoff 
         or  sqrt(2.*sqrts*E)*cos(Theta/2.) < isr_q_cutoff 
	 or  E < isr_e_cutoff                               ) [@isrA] 

simulate (bha)

compile_analysis


==> anc/vv_append.sin <==
##################################################
#
#    Example sindarin file for generation of
#   radiative neutrino pair-production events
#            e+e- -> nu nu gamma(s)
#
##################################################

# Model
model        = SM

sqrts = 380 GeV
n_events = 20000
checkpoint = 1000

real Pt_gamma_cut = 5 GeV
real Theta_cut = 7 degree
real isr_q_cutoff = 1 GeV
real isr_e_cutoff = 1 GeV

alias nu = n1:n2:n3
alias NU = N1:N2:N3

process eevv = e1, E1 =>  (nu, NU, A) + (nu, NU, A, A) + (nu, NU, A, A, A )

cuts =
 let subevt @meA = select if Index > 2 [A]
 in
     any Pt > Pt_gamma_cut and  Theta > Theta_cut and  Theta < (180.0 degree - Theta_cut)  [@meA]
   and   
     all  sqrt(2.*sqrts*E)*sin(Theta/2.) > isr_q_cutoff [@meA]
   and  
     all  sqrt(2.*sqrts*E)*cos(Theta/2.) > isr_q_cutoff [@meA]
   and  
     all  E > isr_e_cutoff [@meA]

compile

#  beam with ISR
beams = e1, E1  => isr

?isr_handler       = true
$isr_handler_mode = "recoil"
?keep_beams = true
?keep_remnants = true
isr_mass = me

phs_q_scale = 0.0001 GeV

integrate (eevv) {iterations = 10:20000:"w", 10:20000:"w", 10:20000:"gw",
                               10:50000:"w", 20:50000:"gw",10:50000:"gw"}

selection = 
  let subevt @isrA = select if Index < 3 [A]
  in
    all (    sqrt(2.*sqrts*E)*sin(Theta/2.) < isr_q_cutoff 
         or  sqrt(2.*sqrts*E)*cos(Theta/2.) < isr_q_cutoff
         or  E < isr_e_cutoff                               ) [@isrA] 

simulate (eevv)

compile_analysis

